Systems of PDEs obtained from factorization in loop groups

We propose a generalization of a Drinfeld-Sokolov scheme of attaching integrable systems of PDEs to affine Kac-Moody algebras. With every affine Kac-Moody algebra $\gg$ and a parabolic subalgebra $\gp$, we associate two hierarchies of PDEs. One, called positive, is a generalization of the KdV hierarchy, the other, called negative, generalizes the Toda hierarchy. We prove a coordinatization theorem, which establishes that the number of functions needed to express all PDEs of the the total hierarchy equals the rank of $\gg$. The choice of functions, however, is shown to depend in a noncanonical way on $\gp$. We employ a version of the Birkhoff decomposition and a ``2-loop'' formulation which allows us to incorporate geometrically meaningful solutions to those hierarchies. We illustrate our formalism for positive hierarchies with a generalization of the Boussinesq system and for the negative hierarchies with the stationary Bogoyavlenskii equation.

==> table.mac <==


%      THESE ARE THE tablemac MACROS FOR TABLES AND ARRAYS
%
%         The macros in this file were wormed out of LaTeX for
%         use with other macro packages at Carleton. The macros
%         were stripped out of LaTeX as the need arose, so the
%         ordering of macro defs here may seem random. Documentation
%         on their use can be obtained from User Services or
%         from the LaTeX Manual (the only difference between the
%         Manual and these macros is that in the Manual they are
%         invoked by typing \begin{tabular}{preamble}...\end{tabular}
%         whereas here, the syntax is \table{preamble}...\endtable).
%         Make sure that none of your own macros have the same names
%         as the ones here (however unlikely) or anomalies may result
%         (they are apparently compatible with thesis and cjlmac).
%
%                                                 Mike D.
%
\catcode`\@=11                        % temporarily set @ as char

\newcount\@chclass              %   Set the

\newcount\@lastchclass          %   various

\newcount\@chnum                %   counters

\newcount\@cla                  %   used

\newcount\@clb                  %   throughtout
\newcount\@tempcnta             %   these

\newcount\@tempcntb             %   macros

\newdimen\@gtempa               %   Set several
\newdimen\@tempdima             %   temporary
\newdimen\@tempdimb             %   dimens
\newdimen\arraycolsep           %   These all set default
\arraycolsep=5pt                %   values for the
\newdimen\tabcolsep             %   various table rules
\tabcolsep=5pt                  %   and spaces around the
\newdimen\arrayrulewidth        %   rules. All can be
\arrayrulewidth=.4pt            %   reset, if desired, before
\newdimen\doublerulesep         %   the \table macro is
\doublerulesep=2pt              %   invoked.
\newdimen\@totalleftmargin \@totalleftmargin=\z@
\newskip\@rightskip \@rightskip \z@
\newskip\@flushglue \@flushglue = 0pt plus 1fil
\def\sloppy{\tolerance 10000 \hfuzz .5\p@ \vfuzz .5\p@}
\newdimen\linewidth
\let\@@par=\par
\chardef\tw@=2                  %   Some LaTeX
\chardef\@ne=1                  %   defs stolen
\def\@height{height}            %   to keep
\def\@depth{depth}              %   everything
\def\@width{width}              %   running
 %

%  This is the meat of the tabular and array stuff.
\def\extracolsep#1{\tabskip #1\relax}
\def\array{\let\@acol\@arrayacol \let\@classz\@arrayclassz
\let\@classiv\@arrayclassiv \let\\\@arraycr\def\@halignto{}\@tabarray}
\def\endarray{\crcr\egroup\egroup}
\def\endtable{\crcr\egroup\egroup $\egroup}
\expandafter \let \csname endtabulit\endcsname = \endtable
\def\table{\def\@halignto{}\@tabular}
\expandafter \def\csname tabulit\endcsname #1{\def\@halignto{to #1}\@tabular}
\def\@tabular{\leavevmode \hbox \bgroup $\let\@acol\@tabacol
\let\@classz\@tabclassz
\let\@classiv\@tabclassiv \let\\\@tabularcr\@tabarray}
\def\@tabarray{\@ifnextchar[{\@array}{\@array[c]}}
\def\@array[#1]#2{\setbox\@arstrutbox=\hbox{\vrule
height\arraystretch \ht\strutbox
depth\arraystretch \dp\strutbox
width\z@}\@mkpream{#2}\edef\@preamble{\halign \noexpand\@halignto
\bgroup \tabskip\z@ \@arstrut \@preamble \tabskip\z@ \cr}%
\let\@startpbox\@@startpbox \let\@endpbox\@@endpbox
\if #1t\vtop \else \if#1b\vbox \else \vcenter \fi\fi
\bgroup \let\par\relax
\let\@sharp##\let\protect\relax \lineskip\z@\baselineskip\z@\@preamble}
\def\@arraycr{${\ifnum0=`}\fi\@ifstar{\@xarraycr}{\@xarraycr}}
\def\@xarraycr{\@ifnextchar[{\@argarraycr}{\ifnum0=`{\fi}${}\cr}}
\def\@argarraycr[#1]{\ifnum0=`{\fi}${}\ifdim #1>\z@ \@xargarraycr{#1}\else
\@yargarraycr{#1}\fi}
\def\@tabularcr{{\ifnum0=`}\fi\@ifstar{\@xtabularcr}{\@xtabularcr}}
\def\@xtabularcr{\@ifnextchar[{\@argtabularcr}{\ifnum0=`{\fi}\cr}}
\def\@argtabularcr[#1]{\ifnum0=`{\fi}\ifdim #1>\z@
\unskip\@xargarraycr{#1}\else \@yargarraycr{#1}\fi}
\def\@xargarraycr#1{\@tempdima #1\advance\@tempdima \dp \@arstrutbox
\vrule \@height\z@ \@depth\@tempdima \@width\z@ \cr}
\def\@yargarraycr#1{\cr\noalign{\vskip #1}}
\def\multicolumn#1#2#3{\multispan{#1}\begingroup
\def\@addamp{}\@mkpream{#2}%
\def\@sharp{#3}\let\protect\relax
\let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
\@arstrut \@preamble\endgroup\ignorespaces}
\def\@xexnoop #1\@@{}
\def\@expast#1{\@xexpast #1*0x\@@}
\def\@xexpast#1*#2#3#4\@@{\edef\@tempa{#1}\@tempcnta#2\relax
\ifnum\@tempcnta >0 \@whilenum\@tempcnta >0\do
{\edef\@tempa{\@tempa#3}\advance\@tempcnta by \m@ne}\let\@tempb\@xexpast
\else \let\@tempb\@xexnoop\fi
\expandafter\@tempb \@tempa #4\@@}
\newif\if@firstamp
\def\@addamp{\if@firstamp \@firstampfalse \else
\edef\@preamble{\@preamble &}\fi}
\def\@arrayacol{\edef\@preamble{\@preamble \hskip \arraycolsep}}
\def\@tabacol{\edef\@preamble{\@preamble \hskip \tabcolsep}}
\def\@ampacol{\@addamp \@acol}
\def\@acolampacol{\@acol\@addamp\@acol}
\def\@mkpream#1{\@firstamptrue\@lastchclass6
\def\@preamble{}\def\protect{\noexpand\protect\noexpand}\let\@sharp\relax
\let\@startpbox\relax\let\@endpbox\relax
\@expast{#1}\expandafter\@tfor \expandafter
\@nextchar \expandafter:\expandafter=\@tempa\do{\@testpach\@nextchar
\ifcase \@chclass \@classz \or \@classi \or \@classii \or \@classiii
\or \@classiv \or\@classv \fi\@lastchclass\@chclass}%
\ifcase \@lastchclass \@acol
\or \or \@preamerr \@ne\or \@preamerr \tw@\or \or \@acol \fi}
\def\@arrayclassz{\ifcase \@lastchclass \@acolampacol \or \@ampacol \or
\or \or \@addamp \or
\@acolampacol \or \@firstampfalse \@acol \fi
\edef\@preamble{\@preamble
\ifcase \@chnum
\hfil$\relax\@sharp$\hfil \or $\relax\@sharp$\hfil
\or \hfil$\relax\@sharp$\fi}}
\def\@tabclassz{\ifcase \@lastchclass \@acolampacol \or \@ampacol \or
\or \or \@addamp \or
\@acolampacol \or \@firstampfalse \@acol \fi
\edef\@preamble{\@preamble
\ifcase \@chnum
\hfil\ignorespaces\@sharp\unskip\hfil
\or \ignorespaces\@sharp\unskip\hfil
\or \hfil\hskip\z@ \ignorespaces\@sharp\unskip\fi}}
\def\@classi{\ifcase \@lastchclass \@acol \@arrayrule \or
\@addtopreamble{\hskip \doublerulesep}\@arrayrule\or
\or \or \@arrayrule \or
\@acol \@arrayrule \or \@arrayrule \fi}
\def\@classii{\ifcase \@lastchclass \or
\@addtopreamble{\hskip .5\arrayrulewidth}\fi}
\def\@classiii{\ifcase \@lastchclass \@acolampacol \or
\@addamp\@acol \or
 \or \or \@addamp \or
\@acolampacol \or \@ampacol \fi}
\def\@tabclassiv{\@addtopreamble\@nextchar}
\def\@arrayclassiv{\@addtopreamble{$ \@nextchar$}}
\def\@classv{\@addtopreamble{\@startpbox{\@nextchar}\ignorespaces
\@sharp\@endpbox}}
 \def\@addtopreamble#1{\edef\@preamble{\@preamble #1}}
 \def\arraystretch{1}    % Default value.
\newbox\@arstrutbox
\def\@arstrut{\relax\ifmmode\copy\@arstrutbox\else\unhcopy\@arstrutbox\fi}
\def\@arrayrule{\@addtopreamble{\hskip -.5\arrayrulewidth
 \vrule \@width \arrayrulewidth\hskip -.5\arrayrulewidth}}
\def\@testpach#1{\@chclass \ifnum \@lastchclass=\tw@ 4 \else
 \ifnum \@lastchclass=3 5 \else
\z@ \if #1c\@chnum \z@ \else
\if #1l\@chnum \@ne \else
\if #1r\@chnum \tw@ \else
\@chclass \if #1|\@ne \else
\if #1@\tw@ \else
\if #1p3 \else \z@ \@preamerr 0\fi
\fi  \fi  \fi  \fi  \fi  \fi
\fi}
\def\hline{\noalign{\ifnum0=`}\fi\hrule \@height \arrayrulewidth \futurelet
\@tempa\@xhline}
\def\@xhline{\ifx\@tempa\hline\vskip \doublerulesep\fi
\ifnum0=`{\fi}}
\def\vline{\vrule \@width \arrayrulewidth}
\def\cline#1{\@cline[#1]}
\def\@cline[#1-#2]{\noalign{\global\@cla#1\relax
\global\advance\@cla\m@ne
\ifnum\@cla>0\global\let\@gtempa\@clinea\else
\global\let\@gtempa\@clineb\fi
\global\@clb#2\relax
\global\advance\@clb-\@cla}\@gtempa
\noalign{\vskip-\arrayrulewidth}}
\def\@clinea{\multispan\@cla&\multispan\@clb
\unskip\leaders\hrule \@height \arrayrulewidth \hfill
\cr}
\def\@clineb{\multispan\@clb
\unskip\leaders\hrule \@height \arrayrulewidth \hfill
 \cr}
\def\@startpbox#1{\vtop\bgroup \hsize #1\@arrayparboxrestore}
\def\@endpbox{\par\vskip\dp\@arstrutbox\egroup\hfil}
\let\@@startpbox=\@startpbox
\let\@@endpbox=\@endpbox
 %  What follows are some of the macros, not directly related to
%     tables and arrays, which had to be taken from other parts
 %     of LaTeX in order to make the table/array stuff work
\def\@ifnextchar#1#2#3{\let\@tempe #1\def\@tempa{#2}\def\@tempb{#3}\futurelet
 \@tempc\@ifnch}
\def\@ifnch{\ifx \@tempc \@sptoken \let\@tempd\@xifnch
\else \ifx \@tempc \@tempe\let\@tempd\@tempa\else\let\@tempd\@tempb\fi
 \fi \@tempd}
\def\:{\let\@sptoken= } \:  % this makes \@sptoken a space token
\def\:{\@xifnch} \expandafter\def\: {\futurelet\@tempc\@ifnch}
\def\@ifstar#1#2{\@ifnextchar *{\def\@tempa*{#1}\@tempa}{#2}}
\long\def\@dblarg#1{\@ifnextchar[{#1}{\@xdblarg{#1}}}
\long\def\@xdblarg#1#2{#1[{#2}]{#2}}
\newwrite\@unused
\newif\if@tempswa\@tempswatrue
\def\@whilenoop#1{}
\def\@whilenum#1\do #2{\ifnum #1\relax #2\relax\@iwhilenum{#1\relax
 #2\relax}\fi}
\def\@iwhilenum#1{\ifnum #1\let\@nextwhile=\@iwhilenum
\else\let\@nextwhile=\@whilenoop\fi\@nextwhile{#1}}
\def\@nnil{\@nil}
\def\@empty{}
\def\@fornoop#1\@@#2#3{}
 \def\@for#1:=#2\do#3{\edef\@fortmp{#2}\ifx\@fortmp\@empty \else
\expandafter\@forloop#2,\@nil,\@nil\@@#1{#3}\fi}
\def\@forloop#1,#2,#3\@@#4#5{\def#4{#1}\ifx #4\@nnil \else
#5\def#4{#2}\ifx #4\@nnil \else#5\@iforloop #3\@@#4{#5}\fi\fi}
 \def\@iforloop#1,#2\@@#3#4{\def#3{#1}\ifx #3\@nnil
\let\@nextwhile=\@fornoop \else
#4\relax\let\@nextwhile=\@iforloop\fi\@nextwhile#2\@@#3{#4}}
\def\@tfor#1:=#2\do#3{\xdef\@fortmp{#2}\ifx\@fortmp\@empty \else
\@tforloop#2\@nil\@nil\@@#1{#3}\fi}
\def\@tforloop#1#2\@@#3#4{\def#3{#1}\ifx #3\@nnil
\let\@nextwhile=\@fornoop \else
#4\relax\let\@nextwhile=\@tforloop\fi\@nextwhile#2\@@#3{#4}}
 \def\@car#1#2\@nil{#1}
\def\@cdr#1#2\@nil{#2}
\let\@dischyph=\-
\let\@acci=\'
 \let\@accii=\`
 \let\@acciii=\=
\def\@arrayparboxrestore{\let\par\@@par
 \let\-\@dischyph
\let\'\@acci \let\`\@accii \let\=\@acciii
\parindent\z@
\everypar{}\linewidth\hsize
\@totalleftmargin\z@ \leftskip\z@ \rightskip\z@ \@rightskip\z@
\parfillskip\@flushglue \lineskip\normallineskip
\baselineskip\normalbaselineskip\sloppy}
%   The following all provide special error messages when the
 %       macros are misused.
\def\@preamerr#1{\@latexerr{\ifcase #1 Illegal character\or
 Missing @-exp\or Missing p-arg\fi\space
in array arg}\@ehd}
\newlinechar`\^^J
\def\@latexerr#1#2{\begingroup
\edef\@tempc{#2}\expandafter\errhelp\expandafter{\@tempc}%
\typeout{tablemac error. \space See LaTeX or tablemac documentation for
clues.^^J
\space\@spaces\@spaces\@spaces Type \space H <return> \space for
immediate help.}\errmessage{#1}\endgroup}
\def\@spaces{\space\space\space\space}
 \def\typeout#1{{\let\protect\string\immediate\write\@unused{#1}}}
\def\@ehc{Try typing \space <return>
\space to proceed.^^JIf that doesn't work, type \space X <return> \space to
quit.}
 \def\@ehd{You're in trouble here.  \space\@ehc}
\catcode`@=12      % Reset the @ catcode







